$\Lambda_b \to \Lambda^*(1520)\ell^+\ell^-$ form factors from lattice QCD

We present the first lattice QCD determination of the $\Lambda_b \to \Lambda^*(1520)$ vector, axial vector, and tensor form factors that are relevant for the rare decays $\Lambda_b \to \Lambda^*(1520)\ell^+\ell^-$. The lattice calculation is performed in the $\Lambda^*(1520)$ rest frame with nonzero $\Lambda_b$ momenta, and is limited to the high-$q^2$ region. An interpolating field with covariant derivatives is used to obtain good overlap with the $\Lambda^*(1520)$. The analysis treats the $\Lambda^*(1520)$ as a stable particle, which is expected to be a reasonable approximation for this narrow resonance. A domain-wall action is used for the light and strange quarks, while the $b$ quark is implemented with an anisotropic clover action with coefficients tuned to produce the correct $B_s$ kinetic mass, rest mass, and hyperfine splitting. We use three different ensembles of lattice gauge-field configurations generated by the RBC and UKQCD collaborations, and perform extrapolations of the form factors to the continuum limit and physical pion mass. We give Standard-Model predictions for the $\Lambda_b \to \Lambda^*(1520)\ell^+\ell^-$ differential branching fraction and angular observables in the high-$q^2$ region.

==> anc/covariance.dat <==
fplus32mF          fplus32mF          4.0886185271657765e-05
fplus32mF          fplus32mA          0.00013396155538107
fplus32mF          f032mF             0.0008815174021368637
fplus32mF          f032mA             -0.0039951931764525715
fplus32mF          fperp32mF          3.259409997783899e-05
fplus32mF          fperp32mA          0.0004546525247236296
fplus32mF          fperpp32mF         1.4519718886004135e-06
fplus32mF          fperpp32mA         -4.287758732844777e-06
fplus32mF          gplus32mF          0.0007713924350393221
fplus32mF          gplus32mA          -0.003236095083123408
fplus32mF          g032mF             8.687901632419374e-06
fplus32mF          g032mA             0.0002766247996197994
fplus32mF          gperp32mF          0.0006855994312817691
fplus32mF          gperp32mA          -0.0031645021883963185
fplus32mF          gperpp32mF         -1.6457049390209745e-05
fplus32mF          gperpp32mA         4.7761426782582316e-05
fplus32mF          hplus32mF          3.7021943334640454e-05
fplus32mF          hplus32mA          0.00037219986021871704
fplus32mF          hperp32mF          2.4756494941273758e-05
fplus32mF          hperp32mA          0.00018042424238723525
fplus32mF          hperpp32mF         -9.457424149462866e-07
fplus32mF          hperpp32mA         8.949139110648693e-07
fplus32mF          htildeplus32mF     0.0006932998838800368
fplus32mF          htildeplus32mA     -0.0032239262839537865
fplus32mF          htildeperp32mF     0.0007426121480359773
fplus32mF          htildeperp32mA     -0.003175195515894416
fplus32mF          htildeperpp32mF    1.849111795355349e-05
fplus32mF          htildeperpp32mA    -0.00015881657119960575
fplus32mA          fplus32mF          0.00013396155538107
fplus32mA          fplus32mA          0.03779681729965883
fplus32mA          f032mF             0.03988817597367904
fplus32mA          f032mA             -0.21378252189323804
fplus32mA          fperp32mF          0.0001912108251552846
fplus32mA          fperp32mA          0.04763315043461075
fplus32mA          fperpp32mF         7.961470633169263e-05
fplus32mA          fperpp32mA         -2.3368024962269685e-05
fplus32mA          gplus32mF          0.03538345376476761
fplus32mA          gplus32mA          -0.19201488087359583
fplus32mA          g032mF             4.4128859673455376e-05
fplus32mA          g032mA             0.031110457826675778
fplus32mA          gperp32mF          0.03313945407753916
fplus32mA          gperp32mA          -0.18399714667948042
fplus32mA          gperpp32mF         6.184352217166917e-05
fplus32mA          gperpp32mA         -0.0039723117717414816
fplus32mA          hplus32mF          0.0002201697838482179
fplus32mA          hplus32mA          0.04214902892536392
fplus32mA          hperp32mF          2.872480604080265e-05
fplus32mA          hperp32mA          0.031245355133673446
fplus32mA          hperpp32mF         -2.9909751515590617e-05
fplus32mA          hperpp32mA         0.00023726587642375346
fplus32mA          htildeplus32mF     0.033426766091642544
fplus32mA          htildeplus32mA     -0.18356578308968005
fplus32mA          htildeperp32mF     0.0343988819803224
fplus32mA          htildeperp32mA     -0.18397856303477525
fplus32mA          htildeperpp32mF    0.0009003528017482628
fplus32mA          htildeperpp32mA    -0.013318159716466249
f032mF             fplus32mF          0.0008815174021368637
f032mF             fplus32mA          0.03988817597367904
f032mF             f032mF             0.08311852274583723
f032mF             f032mA             -0.5689136070038567
f032mF             fperp32mF          7.124878262907553e-05
f032mF             fperp32mA          0.061065795439574
f032mF             fperpp32mF         0.00017596218334841424
f032mF             fperpp32mA         -0.0004942565985655811
f032mF             gplus32mF          0.07245474799045147
f032mF             gplus32mA          -0.49542900566091463
f032mF             g032mF             0.0001652001956669457
f032mF             g032mA             0.03651334940306926
f032mF             gperp32mF          0.06939173521272418
f032mF             gperp32mA          -0.4853317212651118
f032mF             gperpp32mF         -0.000133042740649713
f032mF             gperpp32mA         -0.00914386637723832
f032mF             hplus32mF          3.7488564608506505e-05
f032mF             hplus32mA          0.05310830561336019
f032mF             hperp32mF          0.0004855137653516587
f032mF             hperp32mA          0.034796843346188044
f032mF             hperpp32mF         -9.303987893782804e-05
f032mF             hperpp32mA         0.0005968869032826893
f032mF             htildeplus32mF     0.06932953502308664
f032mF             htildeplus32mA     -0.485453652053797
f032mF             htildeperp32mF     0.07115725725210063
f032mF             htildeperp32mA     -0.48158875484873204
f032mF             htildeperpp32mF    0.0019089170198036663
f032mF             htildeperpp32mA    -0.02666979101743152
f032mA             fplus32mF          -0.0039951931764525715
f032mA             fplus32mA          -0.21378252189323804
f032mA             f032mF             -0.5689136070038567
f032mA             f032mA             10.820038406822789
f032mA             fperp32mF          0.001652496017611116
f032mA             fperp32mA          -0.5977316260141655
f032mA             fperpp32mF         -0.00012771241108902693
f032mA             fperpp32mA         0.05426237536563805
f032mA             gplus32mF          -0.5013183859490988
f032mA             gplus32mA          9.460266475931872
f032mA             g032mF             -0.0009398422315165283
f032mA             g032mA             -0.23055600707271579
f032mA             gperp32mF          -0.4868264328622313
f032mA             gperp32mA          9.152717001445586
f032mA             gperpp32mF         -0.004487213983191401
f032mA             gperpp32mA         0.1746726206679785
f032mA             hplus32mF          0.0011548444105879763
f032mA             hplus32mA          -0.5505349549078662
f032mA             hperp32mF          -0.002817821805591059
f032mA             hperp32mA          -0.19845587402913029
f032mA             hperpp32mF         0.0002546346753348456
f032mA             hperpp32mA         -0.02335872978734062
f032mA             htildeplus32mF     -0.48310976091737573
f032mA             htildeplus32mA     9.302654269987066
f032mA             htildeperp32mF     -0.4889249360093897
f032mA             htildeperp32mA     9.147835430830364
f032mA             htildeperpp32mF    -0.02215014099049637
f032mA             htildeperpp32mA    0.6430563960388669
fperp32mF          fplus32mF          3.259409997783899e-05
fperp32mF          fplus32mA          0.0001912108251552846
fperp32mF          f032mF             7.124878262907553e-05
fperp32mF          f032mA             0.001652496017611116
fperp32mF          fperp32mF          0.00033806301180839605
fperp32mF          fperp32mA          -0.0004324484515827166
fperp32mF          fperpp32mF         -7.920004016868207e-06
fperp32mF          fperpp32mA         5.618241262597148e-06
fperp32mF          gplus32mF          6.392230609860817e-05
fperp32mF          gplus32mA          0.0020433761226801464
fperp32mF          g032mF             1.960335588221385e-05
fperp32mF          g032mA             0.00032292691286852607
fperp32mF          gperp32mF          -4.600216299457514e-05
fperp32mF          gperp32mA          0.0022025234189345226
fperp32mF          gperpp32mF         6.564406172261317e-05
fperp32mF          gperpp32mA         -0.0003578915897704857
fperp32mF          hplus32mF          0.00033576889693292936
fperp32mF          hplus32mA          -0.0002666386630732611
fperp32mF          hperp32mF          1.02184886934596e-05
fperp32mF          hperp32mA          0.0003332610835497882
fperp32mF          hperpp32mF         6.490857336669757e-06
fperp32mF          hperpp32mA         -6.117059506580243e-06
fperp32mF          htildeplus32mF     -5.883294507232469e-05
fperp32mF          htildeplus32mA     0.0020583997083771055
fperp32mF          htildeperp32mF     6.29275404001246e-05
fperp32mF          htildeperp32mA     0.0019861184225465557
fperp32mF          htildeperpp32mF    -6.515560776054662e-05
fperp32mF          htildeperpp32mA    0.00010069107639004005
fperp32mA          fplus32mF          0.0004546525247236296
fperp32mA          fplus32mA          0.04763315043461075
fperp32mA          f032mF             0.061065795439574
fperp32mA          f032mA             -0.5977316260141655
fperp32mA          fperp32mF          -0.0004324484515827166
fperp32mA          fperp32mA          0.12475901375391067
fperp32mA          fperpp32mF         0.00012062765840745546
fperp32mA          fperpp32mA         -0.0029308502943852597
fperp32mA          gplus32mF          0.05346932386831598
fperp32mA          gplus32mA          -0.510017193820318
fperp32mA          g032mF             3.2173017237401954e-05
fperp32mA          g032mA             0.044766756827052806
fperp32mA          gperp32mF          0.05032486845937405
fperp32mA          gperp32mA          -0.5028737278153853
fperp32mA          gperpp32mF         1.3680214264932299e-05
fperp32mA          gperpp32mA         -0.010482487091117314
fperp32mA          hplus32mF          -0.00023479359579413453
fperp32mA          hplus32mA          0.11114903843502454
fperp32mA          hperp32mF          0.00020340223343272716
fperp32mA          hperp32mA          0.04206519183659244
fperp32mA          hperpp32mF         -0.00012315387917978565
fperp32mA          hperpp32mA         0.0011819420851707741
fperp32mA          htildeplus32mF     0.050834745511986565
fperp32mA          htildeplus32mA     -0.5063359165043021
fperp32mA          htildeperp32mF     0.05138286019757893
fperp32mA          htildeperp32mA     -0.4964210192266537
fperp32mA          htildeperpp32mF    0.002368498975252572
fperp32mA          htildeperpp32mA    -0.038978501765788855
fperpp32mF         fplus32mF          1.4519718886004135e-06
fperpp32mF         fplus32mA          7.961470633169263e-05
fperpp32mF         f032mF             0.00017596218334841424
fperpp32mF         f032mA             -0.00012771241108902693
fperpp32mF         fperp32mF          -7.920004016868207e-06
fperpp32mF         fperp32mA          0.00012062765840745546
fperpp32mF         fperpp32mF         3.1004342250745994e-06
fperpp32mF         fperpp32mA         1.7867514904166724e-06
fperpp32mF         gplus32mF          0.00014395212907067104
fperpp32mF         gplus32mA          -9.820579184423241e-05
fperpp32mF         g032mF             -2.679452067002164e-07
fperpp32mF         g032mA             6.454638552976949e-05
fperpp32mF         gperp32mF          0.00014098394501786327
fperpp32mF         gperp32mA          -0.00010580919959242797
fperpp32mF         gperpp32mF         -1.4866792183870423e-06
fperpp32mF         gperpp32mA         7.559189995797197e-06
fperpp32mF         hplus32mF          -9.177477525322724e-06
fperpp32mF         hplus32mA          9.895756559046495e-05
fperpp32mF         hperp32mF          4.730922277676869e-07
fperpp32mF         hperp32mA          6.615645158839879e-05
fperpp32mF         hperpp32mF         -9.625851419862817e-07
fperpp32mF         hperpp32mA         -1.107351781889363e-06
fperpp32mF         htildeplus32mF     0.00014193110911683415
fperpp32mF         htildeplus32mA     -7.643789850664834e-05
fperpp32mF         htildeperp32mF     0.00014452693552106181
fperpp32mF         htildeperp32mA     -0.00010036300531440244
fperpp32mF         htildeperpp32mF    7.705846990830564e-06
fperpp32mF         htildeperpp32mA    1.1982911716459444e-05
fperpp32mA         fplus32mF          -4.287758732844777e-06
fperpp32mA         fplus32mA          -2.3368024962269685e-05
fperpp32mA         f032mF             -0.0004942565985655811
fperpp32mA         f032mA             0.05426237536563805
fperpp32mA         fperp32mF          5.618241262597148e-06
fperpp32mA         fperp32mA          -0.0029308502943852597
fperpp32mA         fperpp32mF         1.7867514904166724e-06
fperpp32mA         fperpp32mA         0.0007170989999740345
fperpp32mA         gplus32mF          -0.00038359627131529075
fperpp32mA         gplus32mA          0.04675280902729956
fperpp32mA         g032mF             5.009855860483211e-06
fperpp32mA         g032mA             -0.0004364614002054023
fperpp32mA         gperp32mF          -0.00044749998330616324
fperpp32mA         gperp32mA          0.044708616495082676
fperpp32mA         gperpp32mF         -4.549513309060266e-05
fperpp32mA         gperpp32mA         0.0012318804898479871
fperpp32mA         hplus32mF          -4.661638601941559e-06
fperpp32mA         hplus32mA          -0.003038327324153169
fperpp32mA         hperp32mF          -1.0733464254220965e-06
fperpp32mA         hperp32mA          -0.00024932139662301616
fperpp32mA         hperpp32mF         4.4334010885379806e-07
fperpp32mA         hperpp32mA         -0.0002187517808031683
fperpp32mA         htildeplus32mF     -0.0004152779333604875
fperpp32mA         htildeplus32mA     0.045840610494266555
fperpp32mA         htildeperp32mF     -0.0004132353381655852
fperpp32mA         htildeperp32mA     0.04552504715745319
fperpp32mA         htildeperpp32mF    -0.00015413183868814937
fperpp32mA         htildeperpp32mA    0.0055180347650585285
gplus32mF          fplus32mF          0.0007713924350393221
gplus32mF          fplus32mA          0.03538345376476761
gplus32mF          f032mF             0.07245474799045147
gplus32mF          f032mA             -0.5013183859490988
gplus32mF          fperp32mF          6.392230609860817e-05
gplus32mF          fperp32mA          0.05346932386831598
gplus32mF          fperpp32mF         0.00014395212907067104
gplus32mF          fperpp32mA         -0.00038359627131529075
gplus32mF          gplus32mF          0.06479292935415076
gplus32mF          gplus32mA          -0.4469315001583924
gplus32mF          g032mF             0.0001523494503970096
gplus32mF          g032mA             0.03309727766178361
gplus32mF          gperp32mF          0.061216156715520706
gplus32mF          gperp32mA          -0.43214013584316496
gplus32mF          gperpp32mF         -0.00016119856776326076
gplus32mF          gperpp32mA         -0.007782447909948564
gplus32mF          hplus32mF          4.023722865287202e-05
gplus32mF          hplus32mA          0.04638075747635413
gplus32mF          hperp32mF          0.00044035385662967636
gplus32mF          hperp32mA          0.031150606232497213
gplus32mF          hperpp32mF         -7.85259589453743e-05
gplus32mF          hperpp32mA         0.0005034559626420616
gplus32mF          htildeplus32mF     0.06154289135362383
gplus32mF          htildeplus32mA     -0.4344059987524839
gplus32mF          htildeperp32mF     0.06291377054368187
gplus32mF          htildeperp32mA     -0.42990895723949185
gplus32mF          htildeperpp32mF    0.00172399086986618
gplus32mF          htildeperpp32mA    -0.02355602029582169
gplus32mA          fplus32mF          -0.003236095083123408
gplus32mA          fplus32mA          -0.19201488087359583
gplus32mA          f032mF             -0.49542900566091463
gplus32mA          f032mA             9.460266475931872
gplus32mA          fperp32mF          0.0020433761226801464
gplus32mA          fperp32mA          -0.510017193820318
gplus32mA          fperpp32mF         -9.820579184423241e-05
gplus32mA          fperpp32mA         0.04675280902729956
gplus32mA          gplus32mF          -0.4469315001583924
gplus32mA          gplus32mA          8.445401705765661
gplus32mA          g032mF             -0.0009004963002710504
gplus32mA          g032mA             -0.20357252852880642
gplus32mA          gperp32mF          -0.4299271065967744
gplus32mA          gperp32mA          8.088509747890393
gplus32mA          gperpp32mF         -0.004156442277917769
gplus32mA          gperpp32mA         0.1584345653908038
gplus32mA          hplus32mF          0.0016962993469013398
gplus32mA          hplus32mA          -0.4699906195088785
gplus32mA          hperp32mF          -0.0023933247160416154
gplus32mA          hperp32mA          -0.1763101819002647
gplus32mA          hperpp32mF         0.00021902332527744858
gplus32mA          hperpp32mA         -0.020506978816695758
gplus32mA          htildeplus32mF     -0.4287956886801276
gplus32mA          htildeplus32mA     8.25661672038028
gplus32mA          htildeperp32mF     -0.43217035983712937
gplus32mA          htildeperp32mA     8.09278505716574
gplus32mA          htildeperpp32mF    -0.02018576909178604
gplus32mA          htildeperpp32mA    0.5749937148313549
g032mF             fplus32mF          8.687901632419374e-06
g032mF             fplus32mA          4.4128859673455376e-05
g032mF             f032mF             0.0001652001956669457
g032mF             f032mA             -0.0009398422315165283
g032mF             fperp32mF          1.960335588221385e-05
g032mF             fperp32mA          3.2173017237401954e-05
g032mF             fperpp32mF         -2.679452067002164e-07
g032mF             fperpp32mA         5.009855860483211e-06
g032mF             gplus32mF          0.0001523494503970096
g032mF             gplus32mA          -0.0009004963002710504
g032mF             g032mF             1.4535929936618877e-05
g032mF             g032mA             5.982124804945755e-06
g032mF             gperp32mF          0.00012326083706947982
g032mF             gperp32mA          -0.0007695912725228032
g032mF             gperpp32mF         8.233274293403991e-07
g032mF             gperpp32mA         2.7347072365369823e-06
g032mF             hplus32mF          2.0090759423750555e-05
g032mF             hplus32mA          3.510277280397071e-05
g032mF             hperp32mF          7.225567951546202e-06
g032mF             hperp32mA          3.874543668426578e-05
g032mF             hperpp32mF         5.121492684619854e-07
g032mF             hperpp32mA         -2.798130241779834e-06
g032mF             htildeplus32mF     0.0001279240708600542
g032mF             htildeplus32mA     -0.0007932163535978335
g032mF             htildeperp32mF     0.00013856663893760054
g032mF             htildeperp32mA     -0.0007831115535741589
g032mF             htildeperpp32mF    5.895266293150619e-07
g032mF             htildeperpp32mA    -5.437544917494114e-05
g032mA             fplus32mF          0.0002766247996197994
g032mA             fplus32mA          0.031110457826675778
g032mA             f032mF             0.03651334940306926
g032mA             f032mA             -0.23055600707271579
g032mA             fperp32mF          0.00032292691286852607
g032mA             fperp32mA          0.044766756827052806
g032mA             fperpp32mF         6.454638552976949e-05
g032mA             fperpp32mA         -0.0004364614002054023
g032mA             gplus32mF          0.03309727766178361
g032mA             gplus32mA          -0.20357252852880642
g032mA             g032mF             5.982124804945755e-06
g032mA             g032mA             0.028877997436528212
g032mA             gperp32mF          0.030305563167429567
g032mA             gperp32mA          -0.19468423568762788
g032mA             gperpp32mF         -1.481335377089835e-05
g032mA             gperpp32mA         -0.003014078763928936
g032mA             hplus32mF          0.00037703262354339895
g032mA             hplus32mA          0.0395360186750519
g032mA             hperp32mF          0.00010827462707119705
g032mA             hperp32mA          0.027221281574967213
g032mA             hperpp32mF         -3.0411792610057446e-05
g032mA             hperpp32mA         0.00028113890827779396
g032mA             htildeplus32mF     0.03070505315517395
g032mA             htildeplus32mA     -0.19624963522623445
g032mA             htildeperp32mF     0.03171564838122493
g032mA             htildeperp32mA     -0.19567549200664452
g032mA             htildeperpp32mF    0.0008391502284444215
g032mA             htildeperpp32mA    -0.013309109328781796
gperp32mF          fplus32mF          0.0006855994312817691
gperp32mF          fplus32mA          0.03313945407753916
gperp32mF          f032mF             0.06939173521272418
gperp32mF          f032mA             -0.4868264328622313
gperp32mF          fperp32mF          -4.600216299457514e-05
gperp32mF          fperp32mA          0.05032486845937405
gperp32mF          fperpp32mF         0.00014098394501786327
gperp32mF          fperpp32mA         -0.00044749998330616324
gperp32mF          gplus32mF          0.061216156715520706
gperp32mF          gplus32mA          -0.4299271065967744
gperp32mF          g032mF             0.00012326083706947982
gperp32mF          g032mA             0.030305563167429567
gperp32mF          gperp32mF          0.059117106670969526
gperp32mF          gperp32mA          -0.4242225371989861
gperp32mF          gperpp32mF         -0.0001353129352060276
gperp32mF          gperpp32mA         -0.007881430458183547
gperp32mF          hplus32mF          -9.19515578082924e-05
gperp32mF          hplus32mA          0.04376242212862646
gperp32mF          hperp32mF          0.0003885756060451908
gperp32mF          hperp32mA          0.029001013155834487
gperp32mF          hperpp32mF         -7.763370237088404e-05
gperp32mF          hperpp32mA         0.0005373537911332806
gperp32mF          htildeplus32mF     0.05880630970270227
gperp32mF          htildeplus32mA     -0.4224652241283707
gperp32mF          htildeperp32mF     0.06030462163046303
gperp32mF          htildeperp32mA     -0.41913182294849294
gperp32mF          htildeperpp32mF    0.0016097357807514576
gperp32mF          htildeperpp32mA    -0.022789418816128813
gperp32mA          fplus32mF          -0.0031645021883963185
gperp32mA          fplus32mA          -0.18399714667948042
gperp32mA          f032mF             -0.4853317212651118
gperp32mA          f032mA             9.152717001445586
gperp32mA          fperp32mF          0.0022025234189345226
gperp32mA          fperp32mA          -0.5028737278153853
gperp32mA          fperpp32mF         -0.00010580919959242797
gperp32mA          fperpp32mA         0.044708616495082676
gperp32mA          gplus32mF          -0.43214013584316496
gperp32mA          gplus32mA          8.088509747890393
gperp32mA          g032mF             -0.0007695912725228032
gperp32mA          g032mA             -0.19468423568762788
gperp32mA          gperp32mF          -0.4242225371989861
gperp32mA          gperp32mA          7.905776593778355
gperp32mA          gperpp32mF         -0.003741883230311045
gperp32mA          gperpp32mA         0.14734326377164478
gperp32mA          hplus32mF          0.0019466493100856698
gperp32mA          hplus32mA          -0.462219624904827
gperp32mA          hperp32mF          -0.002333328388331367
gperp32mA          hperp32mA          -0.1682187888997079
gperp32mA          hperpp32mF         0.0002308444174590519
gperp32mA          hperpp32mA         -0.0197354846724985
gperp32mA          htildeplus32mF     -0.41821885513572904
gperp32mA          htildeplus32mA     7.994147326998285
gperp32mA          htildeperp32mF     -0.42357586358287175
gperp32mA          htildeperp32mA     7.849875248244198
gperp32mA          htildeperpp32mF    -0.018909857926268082
gperp32mA          htildeperpp32mA    0.5376244207096159
gperpp32mF         fplus32mF          -1.6457049390209745e-05
gperpp32mF         fplus32mA          6.184352217166917e-05
gperpp32mF         f032mF             -0.000133042740649713
gperpp32mF         f032mA             -0.004487213983191401
gperpp32mF         fperp32mF          6.564406172261317e-05
gperpp32mF         fperp32mA          1.3680214264932299e-05
gperpp32mF         fperpp32mF         -1.4866792183870423e-06
gperpp32mF         fperpp32mA         -4.549513309060266e-05
gperpp32mF         gplus32mF          -0.00016119856776326076
gperpp32mF         gplus32mA          -0.004156442277917769
gperpp32mF         g032mF             8.233274293403991e-07
gperpp32mF         g032mA             -1.481335377089835e-05
gperpp32mF         gperp32mF          -0.0001353129352060276
gperpp32mF         gperp32mA          -0.003741883230311045
gperpp32mF         gperpp32mF         0.0002059035344713735
gperpp32mF         gperpp32mA         -0.002614537851232744
gperpp32mF         hplus32mF          6.214965301855872e-05
gperpp32mF         hplus32mA          2.3629591366236637e-05
gperpp32mF         hperp32mF          -1.6257431029975506e-05
gperpp32mF         hperp32mA          5.541463950554713e-05
gperpp32mF         hperpp32mF         4.575859134572473e-07
gperpp32mF         hperpp32mA         1.039277128835351e-06
gperpp32mF         htildeplus32mF     -0.0001644591527632892
gperpp32mF         htildeplus32mA     -0.003965122171004263
gperpp32mF         htildeperp32mF     -0.00012916657984344735
gperpp32mF         htildeperp32mA     -0.0038700813722222526
gperpp32mF         htildeperpp32mF    9.411586758539647e-05
gperpp32mF         htildeperpp32mA    -0.0013872906386544327
gperpp32mA         fplus32mF          4.7761426782582316e-05
gperpp32mA         fplus32mA          -0.0039723117717414816
gperpp32mA         f032mF             -0.00914386637723832
gperpp32mA         f032mA             0.1746726206679785
gperpp32mA         fperp32mF          -0.0003578915897704857
gperpp32mA         fperp32mA          -0.010482487091117314
gperpp32mA         fperpp32mF         7.559189995797197e-06
gperpp32mA         fperpp32mA         0.0012318804898479871
gperpp32mA         gplus32mF          -0.007782447909948564
gperpp32mA         gplus32mA          0.1584345653908038
gperpp32mA         g032mF             2.7347072365369823e-06
gperpp32mA         g032mA             -0.003014078763928936
gperpp32mA         gperp32mF          -0.007881430458183547
gperpp32mA         gperp32mA          0.14734326377164478
gperpp32mA         gperpp32mF         -0.002614537851232744
gperpp32mA         gperpp32mA         0.06381553805848053
gperpp32mA         hplus32mF          -0.00033511520458928
gperpp32mA         hplus32mA          -0.008975991395427476
gperpp32mA         hperp32mF          6.175939938659739e-05
gperpp32mA         hperp32mA          -0.00365901927920971
gperpp32mA         hperpp32mF         1.22264741314964e-07
gperpp32mA         hperpp32mA         -0.00034045024940091676
gperpp32mA         htildeplus32mF     -0.007222626427361062
gperpp32mA         htildeplus32mA     0.1488653177717067
gperpp32mA         htildeperp32mF     -0.008157540250117418
gperpp32mA         htildeperp32mA     0.1506075428178882
gperpp32mA         htildeperpp32mF    -0.0015551180269155016
gperpp32mA         htildeperpp32mA    0.037894200669396014
hplus32mF          fplus32mF          3.7021943334640454e-05
hplus32mF          fplus32mA          0.0002201697838482179
hplus32mF          f032mF             3.7488564608506505e-05
hplus32mF          f032mA             0.0011548444105879763
hplus32mF          fperp32mF          0.00033576889693292936
hplus32mF          fperp32mA          -0.00023479359579413453
hplus32mF          fperpp32mF         -9.177477525322724e-06
hplus32mF          fperpp32mA         -4.661638601941559e-06
hplus32mF          gplus32mF          4.023722865287202e-05
hplus32mF          gplus32mA          0.0016962993469013398
hplus32mF          g032mF             2.0090759423750555e-05
hplus32mF          g032mA             0.00037703262354339895
hplus32mF          gperp32mF          -9.19515578082924e-05
hplus32mF          gperp32mA          0.0019466493100856698
hplus32mF          gperpp32mF         6.214965301855872e-05
hplus32mF          gperpp32mA         -0.00033511520458928
hplus32mF          hplus32mF          0.0003590956568950562
hplus32mF          hplus32mA          -0.00018752577718675125
hplus32mF          hperp32mF          1.3576925247145847e-05
hplus32mF          hperp32mA          0.00036982007577087447
hplus32mF          hperpp32mF         7.312596065434752e-06
hplus32mF          hperpp32mA         -6.835478973199789e-06
hplus32mF          htildeplus32mF     -9.253411096709267e-05
hplus32mF          htildeplus32mA     0.0017819869002189302
hplus32mF          htildeperp32mF     2.1507935687673114e-05
hplus32mF          htildeperp32mA     0.0016830428753153168
hplus32mF          htildeperpp32mF    -6.388381593368254e-05
hplus32mF          htildeperpp32mA    -2.5721507298259125e-05
hplus32mA          fplus32mF          0.00037219986021871704
hplus32mA          fplus32mA          0.04214902892536392
hplus32mA          f032mF             0.05310830561336019
hplus32mA          f032mA             -0.5505349549078662
hplus32mA          fperp32mF          -0.0002666386630732611
hplus32mA          fperp32mA          0.11114903843502454
hplus32mA          fperpp32mF         9.895756559046495e-05
hplus32mA          fperpp32mA         -0.003038327324153169
hplus32mA          gplus32mF          0.04638075747635413
hplus32mA          gplus32mA          -0.4699906195088785
hplus32mA          g032mF             3.510277280397071e-05
hplus32mA          g032mA             0.0395360186750519
hplus32mA          gperp32mF          0.04376242212862646
hplus32mA          gperp32mA          -0.462219624904827
hplus32mA          gperpp32mF         2.3629591366236637e-05
hplus32mA          gperpp32mA         -0.008975991395427476
hplus32mA          hplus32mF          -0.00018752577718675125
hplus32mA          hplus32mA          0.1028901344448936
hplus32mA          hperp32mF          0.00016297819719264585
hplus32mA          hperp32mA          0.03710933569820088
hplus32mA          hperpp32mF         -0.0001040553781931758
hplus32mA          hperpp32mA         0.0012384704333063884
hplus32mA          htildeplus32mF     0.04423805409493011
hplus32mA          htildeplus32mA     -0.466952642212908
hplus32mA          htildeperp32mF     0.04455786854059915
hplus32mA          htildeperp32mA     -0.45637705633273534
hplus32mA          htildeperpp32mF    0.0020951914579543087
hplus32mA          htildeperpp32mA    -0.03725975101109932
hperp32mF          fplus32mF          2.4756494941273758e-05
hperp32mF          fplus32mA          2.872480604080265e-05
hperp32mF          f032mF             0.0004855137653516587
hperp32mF          f032mA             -0.002817821805591059
hperp32mF          fperp32mF          1.02184886934596e-05
hperp32mF          fperp32mA          0.00020340223343272716
hperp32mF          fperpp32mF         4.730922277676869e-07
hperp32mF          fperpp32mA         -1.0733464254220965e-06
hperp32mF          gplus32mF          0.00044035385662967636
hperp32mF          gplus32mA          -0.0023933247160416154
hperp32mF          g032mF             7.225567951546202e-06
hperp32mF          g032mA             0.00010827462707119705
hperp32mF          gperp32mF          0.0003885756060451908
hperp32mF          gperp32mA          -0.002333328388331367
hperp32mF          gperpp32mF         -1.6257431029975506e-05
hperp32mF          gperpp32mA         6.175939938659739e-05
hperp32mF          hplus32mF          1.3576925247145847e-05
hperp32mF          hplus32mA          0.00016297819719264585
hperp32mF          hperp32mF          1.885824423888275e-05
hperp32mF          hperp32mA          4.495541248316981e-05
hperp32mF          hperpp32mF         -3.575490530471093e-07
hperp32mF          hperpp32mA         5.424602145094981e-07
hperp32mF          htildeplus32mF     0.000394321840268752
hperp32mF          htildeplus32mA     -0.0023690536237706995
hperp32mF          htildeperp32mF     0.00041894532873678096
hperp32mF          htildeperp32mA     -0.002314133766561578
hperp32mF          htildeperpp32mF    1.3829850149433626e-05
hperp32mF          htildeperpp32mA    -0.00015012093194977772
hperp32mA          fplus32mF          0.00018042424238723525
hperp32mA          fplus32mA          0.031245355133673446
hperp32mA          f032mF             0.034796843346188044
hperp32mA          f032mA             -0.19845587402913029
hperp32mA          fperp32mF          0.0003332610835497882
hperp32mA          fperp32mA          0.04206519183659244
hperp32mA          fperpp32mF         6.615645158839879e-05
hperp32mA          fperpp32mA         -0.00024932139662301616
hperp32mA          gplus32mF          0.031150606232497213
hperp32mA          gplus32mA          -0.1763101819002647
hperp32mA          g032mF             3.874543668426578e-05
hperp32mA          g032mA             0.027221281574967213
hperp32mA          gperp32mF          0.029001013155834487
hperp32mA          gperp32mA          -0.1682187888997079
hperp32mA          gperpp32mF         5.541463950554713e-05
hperp32mA          gperpp32mA         -0.00365901927920971
hperp32mA          hplus32mF          0.00036982007577087447
hperp32mA          hplus32mA          0.03710933569820088
hperp32mA          hperp32mF          4.495541248316981e-05
hperp32mA          hperp32mA          0.027039264058187525
hperp32mA          hperpp32mF         -2.5526691272917058e-05
hperp32mA          hperpp32mA         0.0002486523914422746
hperp32mA          htildeplus32mF     0.029198130099242395
hperp32mA          htildeplus32mA     -0.16823528317803899
hperp32mA          htildeperp32mF     0.03027476189297263
hperp32mA          htildeperp32mA     -0.16959654734766677
hperp32mA          htildeperpp32mF    0.000743952413038163
hperp32mA          htildeperpp32mA    -0.01227788515674567
hperpp32mF         fplus32mF          -9.457424149462866e-07
hperpp32mF         fplus32mA          -2.9909751515590617e-05
hperpp32mF         f032mF             -9.303987893782804e-05
hperpp32mF         f032mA             0.0002546346753348456
hperpp32mF         fperp32mF          6.490857336669757e-06
hperpp32mF         fperp32mA          -0.00012315387917978565
hperpp32mF         fperpp32mF         -9.625851419862817e-07
hperpp32mF         fperpp32mA         4.4334010885379806e-07
hperpp32mF         gplus32mF          -7.85259589453743e-05
hperpp32mF         gplus32mA          0.00021902332527744858
hperpp32mF         g032mF             5.121492684619854e-07
hperpp32mF         g032mA             -3.0411792610057446e-05
hperpp32mF         gperp32mF          -7.763370237088404e-05
hperpp32mF         gperp32mA          0.0002308444174590519
hperpp32mF         gperpp32mF         4.575859134572473e-07
hperpp32mF         gperpp32mA         1.22264741314964e-07
hperpp32mF         hplus32mF          7.312596065434752e-06
hperpp32mF         hplus32mA          -0.0001040553781931758
hperpp32mF         hperp32mF          -3.575490530471093e-07
hperpp32mF         hperp32mA          -2.5526691272917058e-05
hperpp32mF         hperpp32mF         1.6737428892993135e-06
hperpp32mF         hperpp32mA         -3.143717571142296e-07
hperpp32mF         htildeplus32mF     -7.925426109018602e-05
hperpp32mF         htildeplus32mA     0.00023955305459983216
hperpp32mF         htildeperp32mF     -7.682511780852587e-05
hperpp32mF         htildeperp32mA     0.0002037780254477577
hperpp32mF         htildeperpp32mF    -1.5782096566729286e-05
hperpp32mF         htildeperpp32mA    6.839023470559872e-05
hperpp32mA         fplus32mF          8.949139110648693e-07
hperpp32mA         fplus32mA          0.00023726587642375346
hperpp32mA         f032mF             0.0005968869032826893
hperpp32mA         f032mA             -0.02335872978734062
hperpp32mA         fperp32mF          -6.117059506580243e-06
hperpp32mA         fperp32mA          0.0011819420851707741
hperpp32mA         fperpp32mF         -1.107351781889363e-06
hperpp32mA         fperpp32mA         -0.0002187517808031683
hperpp32mA         gplus32mF          0.0005034559626420616
hperpp32mA         gplus32mA          -0.020506978816695758
hperpp32mA         g032mF             -2.798130241779834e-06
hperpp32mA         g032mA             0.00028113890827779396
hperpp32mA         gperp32mF          0.0005373537911332806
hperpp32mA         gperp32mA          -0.0197354846724985
hperpp32mA         gperpp32mF         1.039277128835351e-06
hperpp32mA         gperpp32mA         -0.00034045024940091676
hperpp32mA         hplus32mF          -6.835478973199789e-06
hperpp32mA         hplus32mA          0.0012384704333063884
hperpp32mA         hperp32mF          5.424602145094981e-07
hperpp32mA         hperp32mA          0.0002486523914422746
hperpp32mA         hperpp32mF         -3.143717571142296e-07
hperpp32mA         hperpp32mA         0.00012202766476736018
hperpp32mA         htildeplus32mF     0.000510757814606921
hperpp32mA         htildeplus32mA     -0.02033929251342862
hperpp32mA         htildeperp32mF     0.0005281651114288699
hperpp32mA         htildeperp32mA     -0.019909143354455896
hperpp32mA         htildeperpp32mF    3.599907823752291e-05
hperpp32mA         htildeperpp32mA    -0.002125452661877144
htildeplus32mF     fplus32mF          0.0006932998838800368
htildeplus32mF     fplus32mA          0.033426766091642544
htildeplus32mF     f032mF             0.06932953502308664
htildeplus32mF     f032mA             -0.48310976091737573
htildeplus32mF     fperp32mF          -5.883294507232469e-05
htildeplus32mF     fperp32mA          0.050834745511986565
htildeplus32mF     fperpp32mF         0.00014193110911683415
htildeplus32mF     fperpp32mA         -0.0004152779333604875
htildeplus32mF     gplus32mF          0.06154289135362383
htildeplus32mF     gplus32mA          -0.4287956886801276
htildeplus32mF     g032mF             0.0001279240708600542
htildeplus32mF     g032mA             0.03070505315517395
htildeplus32mF     gperp32mF          0.05880630970270227
htildeplus32mF     gperp32mA          -0.41821885513572904
htildeplus32mF     gperpp32mF         -0.0001644591527632892
htildeplus32mF     gperpp32mA         -0.007222626427361062
htildeplus32mF     hplus32mF          -9.253411096709267e-05
htildeplus32mF     hplus32mA          0.04423805409493011
htildeplus32mF     hperp32mF          0.000394321840268752
htildeplus32mF     hperp32mA          0.029198130099242395
htildeplus32mF     hperpp32mF         -7.925426109018602e-05
htildeplus32mF     hperpp32mA         0.000510757814606921
htildeplus32mF     htildeplus32mF     0.059217850368779634
htildeplus32mF     htildeplus32mA     -0.42147129824058505
htildeplus32mF     htildeperp32mF     0.06004732808181813
htildeplus32mF     htildeperp32mA     -0.41413955629105825
htildeplus32mF     htildeperpp32mF    0.0016488152638801966
htildeplus32mF     htildeperpp32mA    -0.022494630774218323
htildeplus32mA     fplus32mF          -0.0032239262839537865
htildeplus32mA     fplus32mA          -0.18356578308968005
htildeplus32mA     f032mF             -0.485453652053797
htildeplus32mA     f032mA             9.302654269987066
htildeplus32mA     fperp32mF          0.0020583997083771055
htildeplus32mA     fperp32mA          -0.5063359165043021
htildeplus32mA     fperpp32mF         -7.643789850664834e-05
htildeplus32mA     fperpp32mA         0.045840610494266555
htildeplus32mA     gplus32mF          -0.4344059987524839
htildeplus32mA     gplus32mA          8.25661672038028
htildeplus32mA     g032mF             -0.0007932163535978335
htildeplus32mA     g032mA             -0.19624963522623445
htildeplus32mA     gperp32mF          -0.4224652241283707
htildeplus32mA     gperp32mA          7.994147326998285
htildeplus32mA     gperpp32mF         -0.003965122171004263
htildeplus32mA     gperpp32mA         0.1488653177717067
htildeplus32mA     hplus32mF          0.0017819869002189302
htildeplus32mA     hplus32mA          -0.466952642212908
htildeplus32mA     hperp32mF          -0.0023690536237706995
htildeplus32mA     hperp32mA          -0.16823528317803899
htildeplus32mA     hperpp32mF         0.00023955305459983216
htildeplus32mA     hperpp32mA         -0.02033929251342862
htildeplus32mA     htildeplus32mF     -0.42147129824058505
htildeplus32mA     htildeplus32mA     8.178663807184305
htildeplus32mA     htildeperp32mF     -0.42207959017925567
htildeplus32mA     htildeperp32mA     7.945097786746167
htildeplus32mA     htildeperpp32mF    -0.01934978969552662
htildeplus32mA     htildeperpp32mA    0.5514018680804746
htildeperp32mF     fplus32mF          0.0007426121480359773
htildeperp32mF     fplus32mA          0.0343988819803224
htildeperp32mF     f032mF             0.07115725725210063
htildeperp32mF     f032mA             -0.4889249360093897
htildeperp32mF     fperp32mF          6.29275404001246e-05
htildeperp32mF     fperp32mA          0.05138286019757893
htildeperp32mF     fperpp32mF         0.00014452693552106181
htildeperp32mF     fperpp32mA         -0.0004132353381655852
htildeperp32mF     gplus32mF          0.06291377054368187
htildeperp32mF     gplus32mA          -0.43217035983712937
htildeperp32mF     g032mF             0.00013856663893760054
htildeperp32mF     g032mA             0.03171564838122493
htildeperp32mF     gperp32mF          0.06030462163046303
htildeperp32mF     gperp32mA          -0.42357586358287175
htildeperp32mF     gperpp32mF         -0.00012916657984344735
htildeperp32mF     gperpp32mA         -0.008157540250117418
htildeperp32mF     hplus32mF          2.1507935687673114e-05
htildeperp32mF     hplus32mA          0.04455786854059915
htildeperp32mF     hperp32mF          0.00041894532873678096
htildeperp32mF     hperp32mA          0.03027476189297263
htildeperp32mF     hperpp32mF         -7.682511780852587e-05
htildeperp32mF     hperpp32mA         0.0005281651114288699
htildeperp32mF     htildeplus32mF     0.06004732808181813
htildeperp32mF     htildeplus32mA     -0.42207959017925567
htildeperp32mF     htildeperp32mF     0.06192393037488406
htildeperp32mF     htildeperp32mA     -0.421270811318276
htildeperp32mF     htildeperpp32mF    0.0016468163280525523
htildeperp32mF     htildeperpp32mA    -0.023356114580108365
htildeperp32mA     fplus32mF          -0.003175195515894416
htildeperp32mA     fplus32mA          -0.18397856303477525
htildeperp32mA     f032mF             -0.48158875484873204
htildeperp32mA     f032mA             9.147835430830364
htildeperp32mA     fperp32mF          0.0019861184225465557
htildeperp32mA     fperp32mA          -0.4964210192266537
htildeperp32mA     fperpp32mF         -0.00010036300531440244
htildeperp32mA     fperpp32mA         0.04552504715745319
htildeperp32mA     gplus32mF          -0.42990895723949185
htildeperp32mA     gplus32mA          8.09278505716574
htildeperp32mA     g032mF             -0.0007831115535741589
htildeperp32mA     g032mA             -0.19567549200664452
htildeperp32mA     gperp32mF          -0.41913182294849294
htildeperp32mA     gperp32mA          7.849875248244198
htildeperp32mA     gperpp32mF         -0.0038700813722222526
htildeperp32mA     gperpp32mA         0.1506075428178882
htildeperp32mA     hplus32mF          0.0016830428753153168
htildeperp32mA     hplus32mA          -0.45637705633273534
htildeperp32mA     hperp32mF          -0.002314133766561578
htildeperp32mA     hperp32mA          -0.16959654734766677
htildeperp32mA     hperpp32mF         0.0002037780254477577
htildeperp32mA     hperpp32mA         -0.019909143354455896
htildeperp32mA     htildeplus32mF     -0.41413955629105825
htildeperp32mA     htildeplus32mA     7.945097786746167
htildeperp32mA     htildeperp32mF     -0.421270811318276
htildeperp32mA     htildeperp32mA     7.857354053625488
htildeperp32mA     htildeperpp32mF    -0.019028295902937576
htildeperp32mA     htildeperpp32mA    0.5492176043865047
htildeperpp32mF    fplus32mF          1.849111795355349e-05
htildeperpp32mF    fplus32mA          0.0009003528017482628
htildeperpp32mF    f032mF             0.0019089170198036663
htildeperpp32mF    f032mA             -0.02215014099049637
htildeperpp32mF    fperp32mF          -6.515560776054662e-05
htildeperpp32mF    fperp32mA          0.002368498975252572
htildeperpp32mF    fperpp32mF         7.705846990830564e-06
htildeperpp32mF    fperpp32mA         -0.00015413183868814937
htildeperpp32mF    gplus32mF          0.00172399086986618
htildeperpp32mF    gplus32mA          -0.02018576909178604
htildeperpp32mF    g032mF             5.895266293150619e-07
htildeperpp32mF    g032mA             0.0008391502284444215
htildeperpp32mF    gperp32mF          0.0016097357807514576
htildeperpp32mF    gperp32mA          -0.018909857926268082
htildeperpp32mF    gperpp32mF         9.411586758539647e-05
htildeperpp32mF    gperpp32mA         -0.0015551180269155016
htildeperpp32mF    hplus32mF          -6.388381593368254e-05
htildeperpp32mF    hplus32mA          0.0020951914579543087
htildeperpp32mF    hperp32mF          1.3829850149433626e-05
htildeperpp32mF    hperp32mA          0.000743952413038163
htildeperpp32mF    hperpp32mF         -1.5782096566729286e-05
htildeperpp32mF    hperpp32mA         3.599907823752291e-05
htildeperpp32mF    htildeplus32mF     0.0016488152638801966
htildeperpp32mF    htildeplus32mA     -0.01934978969552662
htildeperpp32mF    htildeperp32mF     0.0016468163280525523
htildeperpp32mF    htildeperp32mA     -0.019028295902937576
htildeperpp32mF    htildeperpp32mF    0.0005512838178141358
htildeperpp32mF    htildeperpp32mA    -0.0064144707309329845
htildeperpp32mA    fplus32mF          -0.00015881657119960575
htildeperpp32mA    fplus32mA          -0.013318159716466249
htildeperpp32mA    f032mF             -0.02666979101743152
htildeperpp32mA    f032mA             0.6430563960388669
htildeperpp32mA    fperp32mF          0.00010069107639004005
htildeperpp32mA    fperp32mA          -0.038978501765788855
htildeperpp32mA    fperpp32mF         1.1982911716459444e-05
htildeperpp32mA    fperpp32mA         0.0055180347650585285
htildeperpp32mA    gplus32mF          -0.02355602029582169
htildeperpp32mA    gplus32mA          0.5749937148313549
htildeperpp32mA    g032mF             -5.437544917494114e-05
htildeperpp32mA    g032mA             -0.013309109328781796
htildeperpp32mA    gperp32mF          -0.022789418816128813
htildeperpp32mA    gperp32mA          0.5376244207096159
htildeperpp32mA    gperpp32mF         -0.0013872906386544327
htildeperpp32mA    gperpp32mA         0.037894200669396014
htildeperpp32mA    hplus32mF          -2.5721507298259125e-05
htildeperpp32mA    hplus32mA          -0.03725975101109932
htildeperpp32mA    hperp32mF          -0.00015012093194977772
htildeperpp32mA    hperp32mA          -0.01227788515674567
htildeperpp32mA    hperpp32mF         6.839023470559872e-05
htildeperpp32mA    hperpp32mA         -0.002125452661877144
htildeperpp32mA    htildeplus32mF     -0.022494630774218323
htildeperpp32mA    htildeplus32mA     0.5514018680804746
htildeperpp32mA    htildeperp32mF     -0.023356114580108365
htildeperpp32mA    htildeperp32mA     0.5492176043865047
htildeperpp32mA    htildeperpp32mF    -0.0064144707309329845
htildeperpp32mA    htildeperpp32mA    0.1365849240600405


==> anc/covariance_HO.dat <==
fplus32mF          fplus32mF          4.911279391874728e-05
fplus32mF          fplus32mA          0.00014870941859241357
fplus32mF          f032mF             0.0013271969364564784
fplus32mF          f032mA             -0.0039749624551682905
fplus32mF          fperp32mF          2.3101498035625217e-05
fplus32mF          fperp32mA          0.0004991535901545569
fplus32mF          fperpp32mF         5.8023625030009865e-06
fplus32mF          fperpp32mA         -1.4609963589472162e-06
fplus32mF          gplus32mF          0.0010860337741499123
fplus32mF          gplus32mA          -0.0028948046970496554
fplus32mF          g032mF             9.656694040709737e-06
fplus32mF          g032mA             0.0002684258417959926
fplus32mF          gperp32mF          0.0009844882928490835
fplus32mF          gperp32mA          -0.0027644848964463844
fplus32mF          gperpp32mF         -2.1202300091145213e-05
fplus32mF          gperpp32mA         2.598900852148764e-05
fplus32mF          hplus32mF          3.0502024272180515e-05
fplus32mF          hplus32mA          0.0003363745852599048
fplus32mF          hperp32mF          2.8756266989570826e-05
fplus32mF          hperp32mA          0.00015672280399809158
fplus32mF          hperpp32mF         -2.5896425742298214e-06
fplus32mF          hperpp32mA         -1.488875861124021e-06
fplus32mF          htildeplus32mF     0.00097353206937706
fplus32mF          htildeplus32mA     -0.0027030044581204636
fplus32mF          htildeperp32mF     0.0010408506518880794
fplus32mF          htildeperp32mA     -0.002693918095597585
fplus32mF          htildeperpp32mF    4.1503498237477445e-05
fplus32mF          htildeperpp32mA    -0.00021353518508937974
fplus32mA          fplus32mF          0.00014870941859241357
fplus32mA          fplus32mA          0.04165421254901296
fplus32mA          f032mF             0.03962731527044707
fplus32mA          f032mA             -0.2048456705632737
fplus32mA          fperp32mF          0.00018383932073205134
fplus32mA          fperp32mA          0.054909966163798625
fplus32mA          fperpp32mF         0.00013009729901087059
fplus32mA          fperpp32mA         -0.00016973554259764044
fplus32mA          gplus32mF          0.03269409317654456
fplus32mA          gplus32mA          -0.17050062112444533
fplus32mA          g032mF             5.878698540690199e-05
fplus32mA          g032mA             0.03361853039796651
fplus32mA          gperp32mF          0.030495196044923654
fplus32mA          gperp32mA          -0.16217246248376443
fplus32mA          gperpp32mF         1.682786722040662e-05
fplus32mA          gperpp32mA         -0.0034230635422407437
fplus32mA          hplus32mF          0.00012022239562116356
fplus32mA          hplus32mA          0.04898871905204144
fplus32mA          hperp32mF          3.811821948569998e-05
fplus32mA          hperp32mA          0.03497475321109445
fplus32mA          hperpp32mF         -4.533869973801756e-05
fplus32mA          hperpp32mA         0.00024204999820699264
fplus32mA          htildeplus32mF     0.032089433670027756
fplus32mA          htildeplus32mA     -0.16856381051397656
fplus32mA          htildeperp32mF     0.032838157663020576
fplus32mA          htildeperp32mA     -0.16445280931025166
fplus32mA          htildeperpp32mF    0.0007795347669732454
fplus32mA          htildeperpp32mA    -0.011227034150240279
f032mF             fplus32mF          0.0013271969364564784
f032mF             fplus32mA          0.03962731527044707
f032mF             f032mF             0.11054541380763831
f032mF             f032mA             -0.5296162978239649
f032mF             fperp32mF          -0.0006730555228000398
f032mF             fperp32mA          0.061553466864499855
f032mF             fperpp32mF         0.0005401734972901542
f032mF             fperpp32mA         -0.00012076123216253039
f032mF             gplus32mF          0.09019749697458061
f032mF             gplus32mA          -0.43130143205543403
f032mF             g032mF             0.0002415459821452106
f032mF             g032mA             0.0339628820961277
f032mF             gperp32mF          0.08670340409506253
f032mF             gperp32mA          -0.4252301073453442
f032mF             gperpp32mF         -0.0005440396880944114
f032mF             gperpp32mA         -0.007523163365740857
f032mF             hplus32mF          -0.0007153350632069592
f032mF             hplus32mA          0.04932387677244462
f032mF             hperp32mF          0.0006577568554140845
f032mF             hperp32mA          0.032798191689200236
f032mF             hperpp32mF         -0.0002311395178671704
f032mF             hperpp32mA         0.00038895458419427765
f032mF             htildeplus32mF     0.08851771787245875
f032mF             htildeplus32mA     -0.427966093456683
f032mF             htildeperp32mF     0.09130360224898972
f032mF             htildeperp32mA     -0.42628461520835226
f032mF             htildeperpp32mF    0.0030787509089471
f032mF             htildeperpp32mA    -0.023503601486156267
f032mA             fplus32mF          -0.0039749624551682905
f032mA             fplus32mA          -0.2048456705632737
f032mA             f032mF             -0.5296162978239649
f032mA             f032mA             10.948697594655274
f032mA             fperp32mF          0.0006356592162378218
f032mA             fperp32mA          -0.5964629553078621
f032mA             fperpp32mF         -0.000515623984075345
f032mA             fperpp32mA         0.05584360764155074
f032mA             gplus32mF          -0.44147297314873046
f032mA             gplus32mA          9.327000152257678
f032mA             g032mF             -0.0018275703812574266
f032mA             g032mA             -0.21320136110451435
f032mA             gperp32mF          -0.4250106356479938
f032mA             gperp32mA          9.03332912745646
f032mA             gperpp32mF         -0.002009798340112316
f032mA             gperpp32mA         0.1257990002676804
f032mA             hplus32mF          -0.00018347863512706262
f032mA             hplus32mA          -0.5336495141874494
f032mA             hperp32mF          -0.002764025257351764
f032mA             hperp32mA          -0.18371187672965822
f032mA             hperpp32mF         5.411986769935535e-05
f032mA             hperpp32mA         -0.02357851759802993
f032mA             htildeplus32mF     -0.43979239472950554
f032mA             htildeplus32mA     9.24864074454522
f032mA             htildeperp32mF     -0.4446401854320584
f032mA             htildeperp32mA     9.098474954702443
f032mA             htildeperpp32mF    -0.020441029952920495
f032mA             htildeperpp32mA    0.618584851620496
fperp32mF          fplus32mF          2.3101498035625217e-05
fperp32mF          fplus32mA          0.00018383932073205134
fperp32mF          f032mF             -0.0006730555228000398
fperp32mF          f032mA             0.0006356592162378218
fperp32mF          fperp32mF          0.00034908545081663295
fperp32mF          fperp32mA          -0.0004644857556283183
fperp32mF          fperpp32mF         -1.5753113266106617e-05
fperp32mF          fperpp32mA         6.557977646735035e-08
fperp32mF          gplus32mF          -0.0004931048208500709
fperp32mF          gplus32mA          0.0010046819217984925
fperp32mF          g032mF             1.976721466130281e-05
fperp32mF          g032mA             0.00034552486642358424
fperp32mF          gperp32mF          -0.0005738241969498052
fperp32mF          gperp32mA          0.0008884510882712971
fperp32mF          gperpp32mF         6.72463399862268e-05
fperp32mF          gperpp32mA         -0.0003066279079207422
fperp32mF          hplus32mF          0.0003406304614081034
fperp32mF          hplus32mA          -0.00015199106114713678
fperp32mF          hperp32mF          1.007756659919015e-05
fperp32mF          hperp32mA          0.0003784384147650478
fperp32mF          hperpp32mF         8.891737488477134e-06
fperp32mF          hperpp32mA         2.3412202296158905e-06
fperp32mF          htildeplus32mF     -0.0006291033739918593
fperp32mF          htildeplus32mA     0.0009547086269592713
fperp32mF          htildeperp32mF     -0.0005500386909067653
fperp32mF          htildeperp32mA     0.0010177571232879911
fperp32mF          htildeperpp32mF    -0.00010085878687484788
fperp32mF          htildeperpp32mA    0.000157813467970966
fperp32mA          fplus32mF          0.0004991535901545569
fperp32mA          fplus32mA          0.054909966163798625
fperp32mA          f032mF             0.061553466864499855
fperp32mA          f032mA             -0.5964629553078621
fperp32mA          fperp32mF          -0.0004644857556283183
fperp32mA          fperp32mA          0.14197654165986376
fperp32mA          fperpp32mF         0.00021911112844572392
fperp32mA          fperpp32mA         -0.0035205321297883817
fperp32mA          gplus32mF          0.04849626871482638
fperp32mA          gplus32mA          -0.47729426221884863
fperp32mA          g032mF             0.00011614941595521187
fperp32mA          g032mA             0.04921437288143949
fperp32mA          gperp32mF          0.045235887950947136
fperp32mA          gperp32mA          -0.4679490966581997
fperp32mA          gperpp32mF         -8.490004649332879e-05
fperp32mA          gperpp32mA         -0.008850580792428868
fperp32mA          hplus32mF          -0.0003711017900110234
fperp32mA          hplus32mA          0.12635101134426618
fperp32mA          hperp32mF          0.00021749719181634518
fperp32mA          hperp32mA          0.04876782708402441
fperp32mA          hperpp32mF         -0.00014769294067330753
fperp32mA          hperpp32mA         0.0012029303613142412
fperp32mA          htildeplus32mF     0.0496091057833129
fperp32mA          htildeplus32mA     -0.4929366762566456
fperp32mA          htildeperp32mF     0.04986792649041902
fperp32mA          htildeperp32mA     -0.47314253020367586
fperp32mA          htildeperpp32mF    0.0023346417177973616
fperp32mA          htildeperpp32mA    -0.036295256795637096
fperpp32mF         fplus32mF          5.8023625030009865e-06
fperpp32mF         fplus32mA          0.00013009729901087059
fperpp32mF         f032mF             0.0005401734972901542
fperpp32mF         f032mA             -0.000515623984075345
fperpp32mF         fperp32mF          -1.5753113266106617e-05
fperpp32mF         fperp32mA          0.00021911112844572392
fperpp32mF         fperpp32mF         7.541678063232688e-06
fperpp32mF         fperpp32mA         -1.9813952861630926e-06
fperpp32mF         gplus32mF          0.00038156991572715004
fperpp32mF         gplus32mA          -0.00012221872243966454
fperpp32mF         g032mF             8.917886318428667e-09
fperpp32mF         g032mA             7.882436719274832e-05
fperpp32mF         gperp32mF          0.0003754950696939045
fperpp32mF         gperp32mA          -0.00014486013073984513
fperpp32mF         gperpp32mF         -3.0909758481686415e-06
fperpp32mF         gperpp32mA         -3.3250672807718204e-05
fperpp32mF         hplus32mF          -1.752363632557583e-05
fperpp32mF         hplus32mA          0.00014414926819009312
fperpp32mF         hperp32mF          1.7872759564804335e-06
fperpp32mF         hperp32mA          8.783868571114556e-05
fperpp32mF         hperpp32mF         -2.6779074864967586e-06
fperpp32mF         hperpp32mA         -8.625723667066895e-07
fperpp32mF         htildeplus32mF     0.0004057026170959642
fperpp32mF         htildeplus32mA     -0.00020987561560412103
fperpp32mF         htildeperp32mF     0.0004188722702079322
fperpp32mF         htildeperp32mA     -0.00023934002488638153
fperpp32mF         htildeperpp32mF    2.2934176803357756e-05
fperpp32mF         htildeperpp32mA    -1.8817547802906172e-05
fperpp32mA         fplus32mF          -1.4609963589472162e-06
fperpp32mA         fplus32mA          -0.00016973554259764044
fperpp32mA         f032mF             -0.00012076123216253039
fperpp32mA         f032mA             0.05584360764155074
fperpp32mA         fperp32mF          6.557977646735035e-08
fperpp32mA         fperp32mA          -0.0035205321297883817
fperpp32mA         fperpp32mF         -1.9813952861630926e-06
fperpp32mA         fperpp32mA         0.0007942258699924482
fperpp32mA         gplus32mF          0.0002168994218873076
fperpp32mA         gplus32mA          0.04628897295176762
fperpp32mA         g032mF             6.974902503634977e-07
fperpp32mA         g032mA             -0.00048017312259648366
fperpp32mA         gperp32mF          0.00015229907664254965
fperpp32mA         gperp32mA          0.044189527707129354
fperpp32mA         gperpp32mF         -3.633073378227687e-05
fperpp32mA         gperpp32mA         0.0010356453772291418
fperpp32mA         hplus32mF          -7.944255540084356e-06
fperpp32mA         hplus32mA          -0.003585871732895534
fperpp32mA         hperp32mF          5.330233114734936e-07
fperpp32mA         hperp32mA          -0.0003691689035166357
fperpp32mA         hperpp32mF         -2.553861097960428e-07
fperpp32mA         hperpp32mA         -0.00022894610795449934
fperpp32mA         htildeplus32mF     -1.2320570571188508e-05
fperpp32mA         htildeplus32mA     0.04656090470339741
fperpp32mA         htildeperp32mF     9.3585807728495e-06
fperpp32mA         htildeperp32mA     0.045990829798612506
fperpp32mA         htildeperpp32mF    -0.00013807066265900903
fperpp32mA         htildeperpp32mA    0.005434121611239199
gplus32mF          fplus32mF          0.0010860337741499123
gplus32mF          fplus32mA          0.03269409317654456
gplus32mF          f032mF             0.09019749697458061
gplus32mF          f032mA             -0.44147297314873046
gplus32mF          fperp32mF          -0.0004931048208500709
gplus32mF          fperp32mA          0.04849626871482638
gplus32mF          fperpp32mF         0.00038156991572715004
gplus32mF          fperpp32mA         0.0002168994218873076
gplus32mF          gplus32mF          0.08418751070869272
gplus32mF          gplus32mA          -0.4087273798686718
gplus32mF          g032mF             0.00021525890650061702
gplus32mF          g032mA             0.03315703721166056
gplus32mF          gperp32mF          0.080287294915422
gplus32mF          gperp32mA          -0.39644176502941697
gplus32mF          gperpp32mF         -0.0005497592557415391
gplus32mF          gperpp32mA         -0.006643167593214856
gplus32mF          hplus32mF          -0.000638828137553626
gplus32mF          hplus32mA          0.04188942264706955
gplus32mF          hperp32mF          0.0005821733433670302
gplus32mF          hperp32mA          0.02954401466627022
gplus32mF          hperpp32mF         -0.00019532662604056385
gplus32mF          hperpp32mA         0.0003294854067621759
gplus32mF          htildeplus32mF     0.07734103622083992
gplus32mF          htildeplus32mA     -0.3813269868599456
gplus32mF          htildeperp32mF     0.0796229475829845
gplus32mF          htildeperp32mA     -0.37862518314564536
gplus32mF          htildeperpp32mF    0.0026802725389813774
gplus32mF          htildeperpp32mA    -0.020234244852634004
gplus32mA          fplus32mF          -0.0028948046970496554
gplus32mA          fplus32mA          -0.17050062112444533
gplus32mA          f032mF             -0.43130143205543403
gplus32mA          f032mA             9.327000152257678
gplus32mA          fperp32mF          0.0010046819217984925
gplus32mA          fperp32mA          -0.47729426221884863
gplus32mA          fperpp32mF         -0.00012221872243966454
gplus32mA          fperpp32mA         0.04628897295176762
gplus32mA          gplus32mF          -0.4087273798686718
gplus32mA          gplus32mA          8.299728922550749
gplus32mA          g032mF             -0.001554004904871004
gplus32mA          g032mA             -0.19526807367077198
gplus32mA          gperp32mF          -0.3904516833156145
gplus32mA          gperp32mA          7.950364426435565
gplus32mA          gperpp32mF         -0.0016862532616609169
gplus32mA          gperpp32mA         0.11496146695840057
gplus32mA          hplus32mF          0.000768429951012808
gplus32mA          hplus32mA          -0.441403452562079
gplus32mA          hperp32mF          -0.0022953500750234877
gplus32mA          hperp32mA          -0.1602574425951162
gplus32mA          hperpp32mF         3.918412392701246e-05
gplus32mA          hperpp32mA         -0.02045124790948693
gplus32mA          htildeplus32mF     -0.3842494742268546
gplus32mA          htildeplus32mA     8.092583653193676
gplus32mA          htildeperp32mF     -0.38712492332592546
gplus32mA          htildeperp32mA     7.936360861905922
gplus32mA          htildeperpp32mF    -0.018224464886162188
gplus32mA          htildeperpp32mA    0.5439265996072603
g032mF             fplus32mF          9.656694040709737e-06
g032mF             fplus32mA          5.878698540690199e-05
g032mF             f032mF             0.0002415459821452106
g032mF             f032mA             -0.0018275703812574266
g032mF             fperp32mF          1.976721466130281e-05
g032mF             fperp32mA          0.00011614941595521187
g032mF             fperpp32mF         8.917886318428667e-09
g032mF             fperpp32mA         6.974902503634977e-07
g032mF             gplus32mF          0.00021525890650061702
g032mF             gplus32mA          -0.001554004904871004
g032mF             g032mF             1.5218235584793136e-05
g032mF             g032mA             2.4842116761378696e-05
g032mF             gperp32mF          0.0001905034024427725
g032mF             gperp32mA          -0.0015300661729029871
g032mF             gperpp32mF         -2.0565289677393355e-06
g032mF             gperpp32mA         1.543214750910246e-05
g032mF             hplus32mF          2.0843208497802753e-05
g032mF             hplus32mA          8.434673370514801e-05
g032mF             hperp32mF          7.28945594042402e-06
g032mF             hperp32mA          4.4668907272561285e-05
g032mF             hperpp32mF         4.909125115481181e-07
g032mF             hperpp32mA         -1.3572615599973232e-06
g032mF             htildeplus32mF     0.00017101777768578722
g032mF             htildeplus32mA     -0.0013888462280922749
g032mF             htildeperp32mF     0.00018784560645406079
g032mF             htildeperp32mA     -0.001420886153019603
g032mF             htildeperpp32mF    -4.828938099629668e-06
g032mF             htildeperpp32mA    6.5057339044513716e-06
g032mA             fplus32mF          0.0002684258417959926
g032mA             fplus32mA          0.03361853039796651
g032mA             f032mF             0.0339628820961277
g032mA             f032mA             -0.21320136110451435
g032mA             fperp32mF          0.00034552486642358424
g032mA             fperp32mA          0.04921437288143949
g032mA             fperpp32mF         7.882436719274832e-05
g032mA             fperpp32mA         -0.00048017312259648366
g032mA             gplus32mF          0.03315703721166056
g032mA             gplus32mA          -0.19526807367077198
g032mA             g032mF             2.4842116761378696e-05
g032mA             g032mA             0.03240872253989395
g032mA             gperp32mF          0.03037992544593161
g032mA             gperp32mA          -0.18471395094737075
g032mA             gperpp32mF         -5.394006595600007e-05
g032mA             gperpp32mA         -0.0030159552842755973
g032mA             hplus32mF          0.00026719640076220265
g032mA             hplus32mA          0.0455627774043534
g032mA             hperp32mF          0.00012339366159106922
g032mA             hperp32mA          0.030738580370960437
g032mA             hperpp32mF         -4.4121771688614105e-05
g032mA             hperpp32mA         0.0002980053280431041
g032mA             htildeplus32mF     0.029557029058342052
g032mA             htildeplus32mA     -0.1830272303806952
g032mA             htildeperp32mF     0.030425348269653624
g032mA             htildeperp32mA     -0.17843135735214252
g032mA             htildeperpp32mF    0.0007861411632667448
g032mA             htildeperpp32mA    -0.012050361106175857
gperp32mF          fplus32mF          0.0009844882928490835
gperp32mF          fplus32mA          0.030495196044923654
gperp32mF          f032mF             0.08670340409506253
gperp32mF          f032mA             -0.4250106356479938
gperp32mF          fperp32mF          -0.0005738241969498052
gperp32mF          fperp32mA          0.045235887950947136
gperp32mF          fperpp32mF         0.0003754950696939045
gperp32mF          fperpp32mA         0.00015229907664254965
gperp32mF          gplus32mF          0.080287294915422
gperp32mF          gplus32mA          -0.3904516833156145
gperp32mF          g032mF             0.0001905034024427725
gperp32mF          g032mA             0.03037992544593161
gperp32mF          gperp32mF          0.07792472106317813
gperp32mF          gperp32mA          -0.38784998428896494
gperp32mF          gperpp32mF         -0.0004907785039004736
gperp32mF          gperpp32mA         -0.006920996048486419
gperp32mF          hplus32mF          -0.0007450202460035776
gperp32mF          hplus32mA          0.039205404886581134
gperp32mF          hperp32mF          0.0005199430677010535
gperp32mF          hperp32mA          0.027474069125169212
gperp32mF          hperpp32mF         -0.0001932338139572737
gperp32mF          hperpp32mA         0.00036597348354396004
gperp32mF          htildeplus32mF     0.07441895299388722
gperp32mF          htildeplus32mA     -0.3689259767292378
gperp32mF          htildeperp32mF     0.07681638157847627
gperp32mF          htildeperp32mA     -0.3674160245489151
gperp32mF          htildeperpp32mF    0.0025278473932030306
gperp32mF          htildeperpp32mA    -0.019431019366374765
gperp32mA          fplus32mF          -0.0027644848964463844
gperp32mA          fplus32mA          -0.16217246248376443
gperp32mA          f032mF             -0.4252301073453442
gperp32mA          f032mA             9.03332912745646
gperp32mA          fperp32mF          0.0008884510882712971
gperp32mA          fperp32mA          -0.4679490966581997
gperp32mA          fperpp32mF         -0.00014486013073984513
gperp32mA          fperpp32mA         0.044189527707129354
gperp32mA          gplus32mF          -0.39644176502941697
gperp32mA          gplus32mA          7.950364426435565
gperp32mA          g032mF             -0.0015300661729029871
gperp32mA          g032mA             -0.18471395094737075
gperp32mA          gperp32mF          -0.38784998428896494
gperp32mA          gperp32mA          7.783062753205798
gperp32mA          gperpp32mF         -0.001814399560924158
gperp32mA          gperpp32mA         0.11056951716982048
gperp32mA          hplus32mF          0.0008309080344819617
gperp32mA          hplus32mA          -0.43159081792238624
gperp32mA          hperp32mF          -0.0021775946051736917
gperp32mA          hperp32mA          -0.15226164788638025
gperp32mA          hperpp32mF         6.883059635723675e-05
gperp32mA          hperpp32mA         -0.019830979516705892
gperp32mA          htildeplus32mF     -0.3776216166310289
gperp32mA          htildeplus32mA     7.842516143283387
gperp32mA          htildeperp32mF     -0.3826080171199216
gperp32mA          htildeperp32mA     7.705167202393157
gperp32mA          htildeperpp32mF    -0.016953258072352297
gperp32mA          htildeperpp32mA    0.5091477855093899
gperpp32mF         fplus32mF          -2.1202300091145213e-05
gperpp32mF         fplus32mA          1.682786722040662e-05
gperpp32mF         f032mF             -0.0005440396880944114
gperpp32mF         f032mA             -0.002009798340112316
gperpp32mF         fperp32mF          6.72463399862268e-05
gperpp32mF         fperp32mA          -8.490004649332879e-05
gperpp32mF         fperpp32mF         -3.0909758481686415e-06
gperpp32mF         fperpp32mA         -3.633073378227687e-05
gperpp32mF         gplus32mF          -0.0005497592557415391
gperpp32mF         gplus32mA          -0.0016862532616609169
gperpp32mF         g032mF             -2.0565289677393355e-06
gperpp32mF         g032mA             -5.394006595600007e-05
gperpp32mF         gperp32mF          -0.0004907785039004736
gperpp32mF         gperp32mA          -0.001814399560924158
gperpp32mF         gperpp32mF         0.00020954148801621746
gperpp32mF         gperpp32mA         -0.002533671133283366
gperpp32mF         hplus32mF          5.637918432871261e-05
gperpp32mF         hplus32mA          -4.850594938695586e-06
gperpp32mF         hperp32mF          -1.752691862837833e-05
gperpp32mF         hperp32mA          4.0371454606843466e-05
gperpp32mF         hperpp32mF         1.0812982430898243e-06
gperpp32mF         hperpp32mA         -8.230961358867814e-07
gperpp32mF         htildeplus32mF     -0.0004060615036274935
gperpp32mF         htildeplus32mA     -0.0024018017434179664
gperpp32mF         htildeperp32mF     -0.00038917299426800074
gperpp32mF         htildeperp32mA     -0.0023844588053194967
gperpp32mF         htildeperpp32mF    7.30350068112081e-05
gperpp32mF         htildeperpp32mA    -0.0010564426697400233
gperpp32mA         fplus32mF          2.598900852148764e-05
gperpp32mA         fplus32mA          -0.0034230635422407437
gperpp32mA         f032mF             -0.007523163365740857
gperpp32mA         f032mA             0.1257990002676804
gperpp32mA         fperp32mF          -0.0003066279079207422
gperpp32mA         fperp32mA          -0.008850580792428868
gperpp32mA         fperpp32mF         -3.3250672807718204e-05
gperpp32mA         fperpp32mA         0.0010356453772291418
gperpp32mA         gplus32mF          -0.006643167593214856
gperpp32mA         gplus32mA          0.11496146695840057
gperpp32mA         g032mF             1.543214750910246e-05
gperpp32mA         g032mA             -0.0030159552842755973
gperpp32mA         gperp32mF          -0.006920996048486419
gperpp32mA         gperp32mA          0.11056951716982048
gperpp32mA         gperpp32mF         -0.002533671133283366
gperpp32mA         gperpp32mA         0.06090130681881546
gperpp32mA         hplus32mF          -0.00018218129927866046
gperpp32mA         hplus32mA          -0.007665589855801431
gperpp32mA         hperp32mF          3.8009756460187636e-05
gperpp32mA         hperp32mA          -0.0037731281805158438
gperpp32mA         hperpp32mF         1.4571974841627223e-05
gperpp32mA         hperpp32mA         -0.00022930717096469416
gperpp32mA         htildeplus32mF     -0.006888311286966716
gperpp32mA         htildeplus32mA     0.11145976204012027
gperpp32mA         htildeperp32mF     -0.00784372253242061
gperpp32mA         htildeperp32mA     0.11732143082768641
gperpp32mA         htildeperpp32mF    -0.0014429851614543687
gperpp32mA         htildeperpp32mA    0.03170618846007284
hplus32mF          fplus32mF          3.0502024272180515e-05
hplus32mF          fplus32mA          0.00012022239562116356
hplus32mF          f032mF             -0.0007153350632069592
hplus32mF          f032mA             -0.00018347863512706262
hplus32mF          fperp32mF          0.0003406304614081034
hplus32mF          fperp32mA          -0.0003711017900110234
hplus32mF          fperpp32mF         -1.752363632557583e-05
hplus32mF          fperpp32mA         -7.944255540084356e-06
hplus32mF          gplus32mF          -0.000638828137553626
hplus32mF          gplus32mA          0.000768429951012808
hplus32mF          g032mF             2.0843208497802753e-05
hplus32mF          g032mA             0.00026719640076220265
hplus32mF          gperp32mF          -0.0007450202460035776
hplus32mF          gperp32mA          0.0008309080344819617
hplus32mF          gperpp32mF         5.637918432871261e-05
hplus32mF          gperpp32mA         -0.00018218129927866046
hplus32mF          hplus32mF          0.00039468087925726325
hplus32mF          hplus32mA          -0.0009915302908211389
hplus32mF          hperp32mF          1.1908370652878026e-05
hplus32mF          hperp32mA          -0.00015468792303203018
hplus32mF          hperpp32mF         1.649516024103498e-05
hplus32mF          hperpp32mA         -1.1323457217229273e-05
hplus32mF          htildeplus32mF     -0.0007887164402950879
hplus32mF          htildeplus32mA     0.0009242998206326201
hplus32mF          htildeperp32mF     -0.0007117794599904746
hplus32mF          htildeperp32mA     0.0008598564465604753
hplus32mF          htildeperpp32mF    -0.00010263967558527227
hplus32mF          htildeperpp32mA    -2.9350485809552263e-05
hplus32mA          fplus32mF          0.0003363745852599048
hplus32mA          fplus32mA          0.04898871905204144
hplus32mA          f032mF             0.04932387677244462
hplus32mA          f032mA             -0.5336495141874494
hplus32mA          fperp32mF          -0.00015199106114713678
hplus32mA          fperp32mA          0.12635101134426618
hplus32mA          fperpp32mF         0.00014414926819009312
hplus32mA          fperpp32mA         -0.003585871732895534
hplus32mA          gplus32mF          0.04188942264706955
hplus32mA          gplus32mA          -0.441403452562079
hplus32mA          g032mF             8.434673370514801e-05
hplus32mA          g032mA             0.0455627774043534
hplus32mA          gperp32mF          0.039205404886581134
hplus32mA          gperp32mA          -0.43159081792238624
hplus32mA          gperpp32mF         -4.850594938695586e-06
hplus32mA          gperpp32mA         -0.007665589855801431
hplus32mA          hplus32mF          -0.0009915302908211389
hplus32mA          hplus32mA          0.13862371448149613
hplus32mA          hperp32mF          0.0002597132442635803
hplus32mA          hperp32mA          0.05661331323988798
hplus32mA          hperpp32mF         -0.0002735523185722803
hplus32mA          hperpp32mA         0.0016243456941093556
hplus32mA          htildeplus32mF     0.043048479678991856
hplus32mA          htildeplus32mA     -0.456576041227427
hplus32mA          htildeperp32mF     0.04298615298471621
hplus32mA          htildeperp32mA     -0.4349730074197102
hplus32mA          htildeperpp32mF    0.002001112315534125
hplus32mA          htildeperpp32mA    -0.0342772271495273
hperp32mF          fplus32mF          2.8756266989570826e-05
hperp32mF          fplus32mA          3.811821948569998e-05
hperp32mF          f032mF             0.0006577568554140845
hperp32mF          f032mA             -0.002764025257351764
hperp32mF          fperp32mF          1.007756659919015e-05
hperp32mF          fperp32mA          0.00021749719181634518
hperp32mF          fperpp32mF         1.7872759564804335e-06
hperp32mF          fperpp32mA         5.330233114734936e-07
hperp32mF          gplus32mF          0.0005821733433670302
hperp32mF          gplus32mA          -0.0022953500750234877
hperp32mF          g032mF             7.28945594042402e-06
hperp32mF          g032mA             0.00012339366159106922
hperp32mF          gperp32mF          0.0005199430677010535
hperp32mF          gperp32mA          -0.0021775946051736917
hperp32mF          gperpp32mF         -1.752691862837833e-05
hperp32mF          gperpp32mA         3.8009756460187636e-05
hperp32mF          hplus32mF          1.1908370652878026e-05
hperp32mF          hplus32mA          0.0002597132442635803
hperp32mF          hperp32mF          2.171304985347815e-05
hperp32mF          hperp32mA          0.00011412768237634591
hperp32mF          hperpp32mF         -1.7950968074387607e-06
hperp32mF          hperpp32mA         1.4989950456349008e-06
hperp32mF          htildeplus32mF     0.0004957302799933989
hperp32mF          htildeplus32mA     -0.0020781705874161234
hperp32mF          htildeperp32mF     0.0005300511237457349
hperp32mF          htildeperp32mA     -0.002023715379252386
hperp32mF          htildeperpp32mF    2.4163445625493306e-05
hperp32mF          htildeperpp32mA    -0.00019141446000007386
hperp32mA          fplus32mF          0.00015672280399809158
hperp32mA          fplus32mA          0.03497475321109445
hperp32mA          f032mF             0.032798191689200236
hperp32mA          f032mA             -0.18371187672965822
hperp32mA          fperp32mF          0.0003784384147650478
hperp32mA          fperp32mA          0.04876782708402441
hperp32mA          fperpp32mF         8.783868571114556e-05
hperp32mA          fperpp32mA         -0.0003691689035166357
hperp32mA          gplus32mF          0.02954401466627022
hperp32mA          gplus32mA          -0.1602574425951162
hperp32mA          g032mF             4.4668907272561285e-05
hperp32mA          g032mA             0.030738580370960437
hperp32mA          gperp32mF          0.027474069125169212
hperp32mA          gperp32mA          -0.15226164788638025
hperp32mA          gperpp32mF         4.0371454606843466e-05
hperp32mA          gperpp32mA         -0.0037731281805158438
hperp32mA          hplus32mF          -0.00015468792303203018
hperp32mA          hplus32mA          0.05661331323988798
hperp32mA          hperp32mF          0.00011412768237634591
hperp32mA          hperp32mA          0.03853046627175167
hperp32mA          hperpp32mF         -0.00012954033638034
hperp32mA          hperpp32mA         0.0004857164682142188
hperp32mA          htildeplus32mF     0.02876492071511606
hperp32mA          htildeplus32mA     -0.1588049647843922
hperp32mA          htildeperp32mF     0.02962662786472555
hperp32mA          htildeperp32mA     -0.15536768855047856
hperp32mA          htildeperpp32mF    0.0006533347500000938
hperp32mA          htildeperpp32mA    -0.010726561998585675
hperpp32mF         fplus32mF          -2.5896425742298214e-06
hperpp32mF         fplus32mA          -4.533869973801756e-05
hperpp32mF         f032mF             -0.0002311395178671704
hperpp32mF         f032mA             5.411986769935535e-05
hperpp32mF         fperp32mF          8.891737488477134e-06
hperpp32mF         fperp32mA          -0.00014769294067330753
hperpp32mF         fperpp32mF         -2.6779074864967586e-06
hperpp32mF         fperpp32mA         -2.553861097960428e-07
hperpp32mF         gplus32mF          -0.00019532662604056385
hperpp32mF         gplus32mA          3.918412392701246e-05
hperpp32mF         g032mF             4.909125115481181e-07
hperpp32mF         g032mA             -4.4121771688614105e-05
hperpp32mF         gperp32mF          -0.0001932338139572737
hperpp32mF         gperp32mA          6.883059635723675e-05
hperpp32mF         gperpp32mF         1.0812982430898243e-06
hperpp32mF         gperpp32mA         1.4571974841627223e-05
hperpp32mF         hplus32mF          1.649516024103498e-05
hperpp32mF         hplus32mA          -0.0002735523185722803
hperpp32mF         hperp32mF          -1.7950968074387607e-06
hperpp32mF         hperp32mA          -0.00012954033638034
hperpp32mF         hperpp32mF         3.675365299670144e-06
hperpp32mF         hperpp32mA         -2.2448153053655667e-06
hperpp32mF         htildeplus32mF     -0.00021690008276449717
hperpp32mF         htildeplus32mA     0.00017250930836751758
hperpp32mF         htildeperp32mF     -0.00021953471533819869
hperpp32mF         htildeperp32mA     0.00012390803499288556
hperpp32mF         htildeperpp32mF    -2.277414730738887e-05
hperpp32mF         htildeperpp32mA    5.5831712095847425e-05
hperpp32mA         fplus32mF          -1.488875861124021e-06
hperpp32mA         fplus32mA          0.00024204999820699264
hperpp32mA         f032mF             0.00038895458419427765
hperpp32mA         f032mA             -0.02357851759802993
hperpp32mA         fperp32mF          2.3412202296158905e-06
hperpp32mA         fperp32mA          0.0012029303613142412
hperpp32mA         fperpp32mF         -8.625723667066895e-07
hperpp32mA         fperpp32mA         -0.00022894610795449934
hperpp32mA         gplus32mF          0.0003294854067621759
hperpp32mA         gplus32mA          -0.02045124790948693
hperpp32mA         g032mF             -1.3572615599973232e-06
hperpp32mA         g032mA             0.0002980053280431041
hperpp32mA         gperp32mF          0.00036597348354396004
hperpp32mA         gperp32mA          -0.019830979516705892
hperpp32mA         gperpp32mF         -8.230961358867814e-07
hperpp32mA         gperpp32mA         -0.00022930717096469416
hperpp32mA         hplus32mF          -1.1323457217229273e-05
hperpp32mA         hplus32mA          0.0016243456941093556
hperpp32mA         hperp32mF          1.4989950456349008e-06
hperpp32mA         hperp32mA          0.0004857164682142188
hperpp32mA         hperpp32mF         -2.2448153053655667e-06
hperpp32mA         hperpp32mA         0.0001318542985135745
hperpp32mA         htildeplus32mF     0.000362284351914279
hperpp32mA         htildeplus32mA     -0.020525333417259962
hperpp32mA         htildeperp32mF     0.0003724428800260828
hperpp32mA         htildeperp32mA     -0.020011748250644782
hperpp32mA         htildeperpp32mF    2.1585242005710174e-05
hperpp32mA         htildeperpp32mA    -0.00197156930902416
htildeplus32mF     fplus32mF          0.00097353206937706
htildeplus32mF     fplus32mA          0.032089433670027756
htildeplus32mF     f032mF             0.08851771787245875
htildeplus32mF     f032mA             -0.43979239472950554
htildeplus32mF     fperp32mF          -0.0006291033739918593
htildeplus32mF     fperp32mA          0.0496091057833129
htildeplus32mF     fperpp32mF         0.0004057026170959642
htildeplus32mF     fperpp32mA         -1.2320570571188508e-05
htildeplus32mF     gplus32mF          0.07734103622083992
htildeplus32mF     gplus32mA          -0.3842494742268546
htildeplus32mF     g032mF             0.00017101777768578722
htildeplus32mF     g032mA             0.029557029058342052
htildeplus32mF     gperp32mF          0.07441895299388722
htildeplus32mF     gperp32mA          -0.3776216166310289
htildeplus32mF     gperpp32mF         -0.0004060615036274935
htildeplus32mF     gperpp32mA         -0.006888311286966716
htildeplus32mF     hplus32mF          -0.0007887164402950879
htildeplus32mF     hplus32mA          0.043048479678991856
htildeplus32mF     hperp32mF          0.0004957302799933989
htildeplus32mF     hperp32mA          0.02876492071511606
htildeplus32mF     hperpp32mF         -0.00021690008276449717
htildeplus32mF     hperpp32mA         0.000362284351914279
htildeplus32mF     htildeplus32mF     0.10065703160325133
htildeplus32mF     htildeplus32mA     -0.48465057618341567
htildeplus32mF     htildeperp32mF     0.10302755962696453
htildeplus32mF     htildeperp32mA     -0.4795671602744467
htildeplus32mF     htildeperpp32mF    0.004027812294085455
htildeplus32mF     htildeperpp32mA    -0.02816331893227842
htildeplus32mA     fplus32mF          -0.0027030044581204636
htildeplus32mA     fplus32mA          -0.16856381051397656
htildeplus32mA     f032mF             -0.427966093456683
htildeplus32mA     f032mA             9.24864074454522
htildeplus32mA     fperp32mF          0.0009547086269592713
htildeplus32mA     fperp32mA          -0.4929366762566456
htildeplus32mA     fperpp32mF         -0.00020987561560412103
htildeplus32mA     fperpp32mA         0.04656090470339741
htildeplus32mA     gplus32mF          -0.3813269868599456
htildeplus32mA     gplus32mA          8.092583653193676
htildeplus32mA     g032mF             -0.0013888462280922749
htildeplus32mA     g032mA             -0.1830272303806952
htildeplus32mA     gperp32mF          -0.3689259767292378
htildeplus32mA     gperp32mA          7.842516143283387
htildeplus32mA     gperpp32mF         -0.0024018017434179664
htildeplus32mA     gperpp32mA         0.11145976204012027
htildeplus32mA     hplus32mF          0.0009242998206326201
htildeplus32mA     hplus32mA          -0.456576041227427
htildeplus32mA     hperp32mF          -0.0020781705874161234
htildeplus32mA     hperp32mA          -0.1588049647843922
htildeplus32mA     hperpp32mF         0.00017250930836751758
htildeplus32mA     hperpp32mA         -0.020525333417259962
htildeplus32mA     htildeplus32mF     -0.48465057618341567
htildeplus32mA     htildeplus32mA     8.535665439885294
htildeplus32mA     htildeperp32mF     -0.48714333586384745
htildeplus32mA     htildeperp32mA     8.299468952094127
htildeplus32mA     htildeperpp32mF    -0.023710524128480574
htildeplus32mA     htildeperpp32mA    0.5631452919831863
htildeperp32mF     fplus32mF          0.0010408506518880794
htildeperp32mF     fplus32mA          0.032838157663020576
htildeperp32mF     f032mF             0.09130360224898972
htildeperp32mF     f032mA             -0.4446401854320584
htildeperp32mF     fperp32mF          -0.0005500386909067653
htildeperp32mF     fperp32mA          0.04986792649041902
htildeperp32mF     fperpp32mF         0.0004188722702079322
htildeperp32mF     fperpp32mA         9.3585807728495e-06
htildeperp32mF     gplus32mF          0.0796229475829845
htildeperp32mF     gplus32mA          -0.38712492332592546
htildeperp32mF     g032mF             0.00018784560645406079
htildeperp32mF     g032mA             0.030425348269653624
htildeperp32mF     gperp32mF          0.07681638157847627
htildeperp32mF     gperp32mA          -0.3826080171199216
htildeperp32mF     gperpp32mF         -0.00038917299426800074
htildeperp32mF     gperpp32mA         -0.00784372253242061
htildeperp32mF     hplus32mF          -0.0007117794599904746
htildeperp32mF     hplus32mA          0.04298615298471621
htildeperp32mF     hperp32mF          0.0005300511237457349
htildeperp32mF     hperp32mA          0.02962662786472555
htildeperp32mF     hperpp32mF         -0.00021953471533819869
htildeperp32mF     hperpp32mA         0.0003724428800260828
htildeperp32mF     htildeplus32mF     0.10302755962696453
htildeperp32mF     htildeplus32mA     -0.48714333586384745
htildeperp32mF     htildeperp32mF     0.1065704927357067
htildeperp32mF     htildeperp32mA     -0.4898735364182577
htildeperp32mF     htildeperpp32mF    0.004119211807766404
htildeperp32mF     htildeperpp32mA    -0.02929466749844656
htildeperp32mA     fplus32mF          -0.002693918095597585
htildeperp32mA     fplus32mA          -0.16445280931025166
htildeperp32mA     f032mF             -0.42628461520835226
htildeperp32mA     f032mA             9.098474954702443
htildeperp32mA     fperp32mF          0.0010177571232879911
htildeperp32mA     fperp32mA          -0.47314253020367586
htildeperp32mA     fperpp32mF         -0.00023934002488638153
htildeperp32mA     fperpp32mA         0.045990829798612506
htildeperp32mA     gplus32mF          -0.37862518314564536
htildeperp32mA     gplus32mA          7.936360861905922
htildeperp32mA     g032mF             -0.001420886153019603
htildeperp32mA     g032mA             -0.17843135735214252
htildeperp32mA     gperp32mF          -0.3674160245489151
htildeperp32mA     gperp32mA          7.705167202393157
htildeperp32mA     gperpp32mF         -0.0023844588053194967
htildeperp32mA     gperpp32mA         0.11732143082768641
htildeperp32mA     hplus32mF          0.0008598564465604753
htildeperp32mA     hplus32mA          -0.4349730074197102
htildeperp32mA     hperp32mF          -0.002023715379252386
htildeperp32mA     hperp32mA          -0.15536768855047856
htildeperp32mA     hperpp32mF         0.00012390803499288556
htildeperp32mA     hperpp32mA         -0.020011748250644782
htildeperp32mA     htildeplus32mF     -0.4795671602744467
htildeperp32mA     htildeplus32mA     8.299468952094127
htildeperp32mA     htildeperp32mF     -0.4898735364182577
htildeperp32mA     htildeperp32mA     8.246581112338692
htildeperp32mA     htildeperpp32mF    -0.02359801657709621
htildeperp32mA     htildeperpp32mA    0.5633002468624828
htildeperpp32mF    fplus32mF          4.1503498237477445e-05
htildeperpp32mF    fplus32mA          0.0007795347669732454
htildeperpp32mF    f032mF             0.0030787509089471
htildeperpp32mF    f032mA             -0.020441029952920495
htildeperpp32mF    fperp32mF          -0.00010085878687484788
htildeperpp32mF    fperp32mA          0.0023346417177973616
htildeperpp32mF    fperpp32mF         2.2934176803357756e-05
htildeperpp32mF    fperpp32mA         -0.00013807066265900903
htildeperpp32mF    gplus32mF          0.0026802725389813774
htildeperpp32mF    gplus32mA          -0.018224464886162188
htildeperpp32mF    g032mF             -4.828938099629668e-06
htildeperpp32mF    g032mA             0.0007861411632667448
htildeperpp32mF    gperp32mF          0.0025278473932030306
htildeperpp32mF    gperp32mA          -0.016953258072352297
htildeperpp32mF    gperpp32mF         7.30350068112081e-05
htildeperpp32mF    gperpp32mA         -0.0014429851614543687
htildeperpp32mF    hplus32mF          -0.00010263967558527227
htildeperpp32mF    hplus32mA          0.002001112315534125
htildeperpp32mF    hperp32mF          2.4163445625493306e-05
htildeperpp32mF    hperp32mA          0.0006533347500000938
htildeperpp32mF    hperpp32mF         -2.277414730738887e-05
htildeperpp32mF    hperpp32mA         2.1585242005710174e-05
htildeperpp32mF    htildeplus32mF     0.004027812294085455
htildeperpp32mF    htildeplus32mA     -0.023710524128480574
htildeperpp32mF    htildeperp32mF     0.004119211807766404
htildeperpp32mF    htildeperp32mA     -0.02359801657709621
htildeperpp32mF    htildeperpp32mF    0.0007085273703769531
htildeperpp32mF    htildeperpp32mA    -0.006884891028552069
htildeperpp32mA    fplus32mF          -0.00021353518508937974
htildeperpp32mA    fplus32mA          -0.011227034150240279
htildeperpp32mA    f032mF             -0.023503601486156267
htildeperpp32mA    f032mA             0.618584851620496
htildeperpp32mA    fperp32mF          0.000157813467970966
htildeperpp32mA    fperp32mA          -0.036295256795637096
htildeperpp32mA    fperpp32mF         -1.8817547802906172e-05
htildeperpp32mA    fperpp32mA         0.005434121611239199
htildeperpp32mA    gplus32mF          -0.020234244852634004
htildeperpp32mA    gplus32mA          0.5439265996072603
htildeperpp32mA    g032mF             6.5057339044513716e-06
htildeperpp32mA    g032mA             -0.012050361106175857
htildeperpp32mA    gperp32mF          -0.019431019366374765
htildeperpp32mA    gperp32mA          0.5091477855093899
htildeperpp32mA    gperpp32mF         -0.0010564426697400233
htildeperpp32mA    gperpp32mA         0.03170618846007284
htildeperpp32mA    hplus32mF          -2.9350485809552263e-05
htildeperpp32mA    hplus32mA          -0.0342772271495273
htildeperpp32mA    hperp32mF          -0.00019141446000007386
htildeperpp32mA    hperp32mA          -0.010726561998585675
htildeperpp32mA    hperpp32mF         5.5831712095847425e-05
htildeperpp32mA    hperpp32mA         -0.00197156930902416
htildeperpp32mA    htildeplus32mF     -0.02816331893227842
htildeperpp32mA    htildeplus32mA     0.5631452919831863
htildeperpp32mA    htildeperp32mF     -0.02929466749844656
htildeperpp32mA    htildeperp32mA     0.5633002468624828
htildeperpp32mA    htildeperpp32mF    -0.006884891028552069
htildeperpp32mA    htildeperpp32mA    0.13926337022694205


==> anc/results.dat <==
fplus32mF          0.043243721121575
fplus32mA          1.6301141882781
f032mF             3.5404062479574
f032mA             -14.719704689627
fperp32mF          -0.068420087182561
fperp32mA          2.4889142130025
fperpp32mF         0.046142095515091
fperpp32mA         -0.16077321763022
gplus32mF          2.9535677068288
gplus32mA          -12.206672815262
g032mF             0.0023649088506973
g032mA             1.5785127192409
gperp32mF          2.9172195718545
gperp32mA          -11.83080239766
gperpp32mF         -0.036492947160084
gperpp32mA         0.09222924764197
hplus32mF          -0.095273878420695
hplus32mA          2.3801172128629
hperp32mF          0.016968277469982
hperp32mA          1.4925865577023
hperpp32mF         -0.019647574963229
hperpp32mA         0.037917692080224
htildeplus32mF     2.8958650702664
htildeplus32mA     -12.005510760232
htildeperp32mF     3.0120035022881
htildeperp32mA     -12.204900173813
htildeperpp32mF    0.1439875049788
htildeperpp32mA    -0.73535025232566


==> anc/results_HO.dat <==
fplus32mF          0.04333073504556
fplus32mA          1.637867260826
f032mF             3.5470724926168
f032mA             -14.63228592039
fperp32mF          -0.0681812200398
fperp32mA          2.5109564641467
fperpp32mF         0.046197889495827
fperpp32mA         -0.16088868267224
gplus32mF          2.9543721935193
gplus32mA          -12.116426853276
g032mF             0.002359698437477
g032mA             1.5850446735835
gperp32mF          2.9179963535663
gperp32mA          -11.742031644324
gperpp32mF         -0.036572661621042
gperpp32mA         0.092103244009935
hplus32mF          -0.094647376803185
hplus32mA          2.3935492651112
hperp32mF          0.016944387437623
hperp32mA          1.5006120858352
hperpp32mF         -0.019668482081103
hperpp32mA         0.037722663215357
htildeplus32mF     2.8999137816807
htildeplus32mA     -11.92627064809
htildeperp32mF     3.0138821501277
htildeperp32mA     -12.116956452474
htildeperpp32mF    0.14481504226602
htildeperpp32mA    -0.74253117238606

